Geodetic Line at Constant Altitude above the Ellipsoid

The two-dimensional surface of a bi-axial ellipsoid is characterized by the lengths of its major and minor axes. Longitude and latitude span an angular coordinate system across. We consider the egg-shaped surface of constant altitude above (or below) the ellipsoid surface, and compute the geodetic lines - lines of minimum Euclidean length - within this surface which connect two points of fixed coordinates. This addresses the common "inverse" problem of geodesics generalized to non-zero elevations. The system of differential equations which couples the two angular coordinates along the trajectory is reduced to a single integral, which is handled by Taylor expansion up to fourth power in the eccentricity.

==> anc/GeodGUI.jnlp <==
<?xml version="1.0" encoding="utf-8"?>
<jnlp spec="8.0+"
  codebase="https://www.mpia-hd.mpg.de/home/mathar/progs" 
  href="GeodGUI.jnlp">
  <information>
    <title>GeodGUI</title>
    <description>Geodetic lines at constant altitude above prolate ellipsoid</description>
  </information>

  <resources>
    <j2se version="1.8+"/>
    <jar href="https://www.mpia-hd.mpg.de/~mathar/progs/Geod.jar" size="28170" />
  </resources>

  <application-desc main-class="org.nevec.rjm.GeodGUI"/>
</jnlp>



==> anc/Makefile <==
# .SUFFIXES: .java .class .jar

Geod.jar: org/nevec/rjm/*.java
	javac -cp . org/nevec/rjm/*.java
	jar cmf org/nevec/rjm/Manifest.txt $@ org/nevec/rjm/*.class org/nevec/rjm/*.java

doc: org/nevec/rjm/*.java 
	rm -rf doc
	javadoc $? -encoding utf8 -Xdoclint:none -private -sourcepath . -cp . -d doc -author

distclean:
	rm -rf org/nevec/rjm/*.class Geod.jar doc


==> anc/org/nevec/rjm/Geod.java <==
package org.nevec.rjm ;

import java.io.Console ;
import java.io.PrintStream ;

/** Solution of the inverse problem of geodesy for biaxial ellipsoid.
* The inverse problem of geodesy is solved given the parameters of
* a biaxial ellipsoid (equatorial radius and eccentricity), a common
* altitude of a surface above the ellipsoid, and pairs of geodetic 
* coordinates (latitude, longitude) for a starting and a final point
* of a trajectory.
* <p>
*
* The first order differential equation of the smooth geodetic latitude
* as a function of longitude is solved by moving from one point to the
* next on a finite grid of equidistant sampling points on the longitude,
* using a predictor-only Newton approximation.
* The parameter which defines the initial direction in the local
* tangential plane is gathered by a shooting method with a starting
* guess obtained from a spherical approximation and a fixed number of
* iteration through the parameter space.
*
* @since 2008-04-12
* @see preprint <a href="http://arxiv.org/abs/0711.0642">Geodetic line at constant altitude above the Ellipsoid</a>,
*    arXiv:0711.0642 [math.MG]
* @author Richard J. Mathar
*/
class Geod
{
	/** The inverse flattening factor of the IERS 2003 convention.
	*/
	static public final double IERS_TN32_FLAT= 298.25642 ;

	/** The inverse flattening factor of the IERS 1996 convention.
	*/
	static public final double IERS_TN21_FLAT= 298.25642 ;

	/** The inverse flattening factor of the GRS80 model.
	*/
	static public final double GRS80_FLAT= 298.257222101 ;

	/** The inverse flattening factor of the WGS84 model.
	*/
	static final double WGS84_FLAT= 298.257223563 ;

	/** Equatorial radius of the IERS 2003 convention, meters.
	*/
        static public final double IERS_TN32_RHO_E=6378136.6 ;

	/** Equatorial radius of the IERS 1996 convention, meters.
	*/
        static public final double IERS_TN21_RHO_E=6378136.49 ;

	/** Equatorial radius of the GRS 1980 system, meters.
	*/
	static public final double GRS80_RHO_E=6378137.0 ;

	/** Equatorial radius of the WGS84, meters.
	*/
	static public final double WGS84_RHO_E=6378137.0 ;

	/** Three enumeration values to convert angular units on user input and output
	*/
	interface AngleUnit {
		int RAD =0, DEG = 1, GON = 2;
	} ;

	public static enum AWP_SOLVER 
	{
		PRED3,	/* third order Taylor expansion */
		;
	}

	/** Equatorial radius in meters.
	*/
	double rho_equat ;

	/** Eccentricity.
	* For the Earth of the order of 0.08.
	*/
	double eccen ;

	/** Altitude of the inverse problem above the ellipsoid.
	* Value equals 0 on the ellipsoid surface. May have both signs.
	* Measured in the same units as Geod::rho_equat.
	*/
	double altit ;

	AWP_SOLVER method ;

	/** Default Constructor.
	* The variables are set to the defaults of the surface of the WGS84 geoid.
	*/
	public Geod()
	{
		this(WGS84_RHO_E,Math.sqrt((2.0-1./WGS84_FLAT)/WGS84_FLAT),0.) ;
	}

	/** Constructor.
	* @param rho equatorial radius [m]
	* @param e eccentricity
	* @param h altitude above the reference ellipsoid [m]
	* @todo catch error conditions of e>=1, rho<0 or h< polar radius.
	*/
	public Geod(double rho, double e, double h)
	{
		rho_equat = rho ;
		eccen = e ;
		altit = h ;
		method = AWP_SOLVER.PRED3 ;
	}

	/** Convert geodetic to Cartesian coordinates.
	* @param tau the sine of the geodetic latitude
	* @param lambd the geodetic longitude [rad]
	* @return the three components of the Cartesian coordinates
	*  in the same units as rho_equat and altit.
	*/
	public double[] getCartesian(final double tau, final double lambd)
	{
		double[] cart = new double[3] ;
		final double N = curvN(tau) ;
		final double sinphi = Math.sqrt(1.-tau*tau) ;
		cart[0] = (N+altit)*sinphi*Math.cos(lambd) ;
		cart[1] = (N+altit)*sinphi*Math.sin(lambd) ;
		cart[2] = (N*(1.+eccen)*(1.-eccen)+altit)*tau ;
		return cart ;
	}

	/** Convert eccentricity to flattening factor.
	* @param e the (first) eccentricity
	* @return f = 1-sqrt(1-eccentricity^2).
	*/
	public static double flatt(final double e)
	{
		final double e2 = e*e ;
		if ( e2 < 3.8e-3)
			/* a Taylor approximation up to O(e^14), relative accuracy to E-16.  */
			return e2*(0.5+e2*(1./8.+e2*(1./16.*e2*(5./128.+e2*(7./256.+e2*(21./1024.+e2*33./2048.)))))) ;
		else
			return 1.-Math.sqrt(1.-e2) ;
	}

	/** Flattening factor.
	* @return f = 1-sqrt(1-eccentricity^2).
	*/
	public double flatt()
	{
		return flatt(eccen) ;
	}

	/** Curvature parameter N [m]
	* @param tau sine of the latitude
	* @return N 
	*/
	public double curvN(final double tau)
	{
		return rho_equat/Math.sqrt( (1.+eccen*tau)*(1.-eccen*tau) ) ;
	}

	/** Derivative d N/d tau [m].
	* @param tau sine of the latitude
	* @return the derivative of N(tau)
	*/
	double dNdtau(double tau)
	{
		return curvN(tau)*eccen*eccen*tau/((1.+eccen*tau)*(1.-eccen*tau)) ;
	}

	/** Derivative d^2 N/d tau^2 [m].
	* @param tau sine of the latitude
	* @return the second derivative of N(tau)
	* @since 2022-07-11
	*/
	double d2Ndtau2(double tau)
	{
		final double etau2 = eccen*eccen*tau*tau ;
		return curvN(tau)*Math.pow(eccen/(1.-etau2),2.)*(1.+2.*etau2) ;
	}

	/** Derivative d^3 N/d tau^3 [m].
	* @param tau sine of the latitude
	* @return the third derivative of N(tau)
	* @since 2022-07-11
	*/
	double d3Ndtau3(double tau)
	{

		final double etau2 = eccen*eccen*tau*tau ;
		return 3.*eccen*tau*curvN(tau)*Math.pow(eccen/(1.-etau2),3.)*(3.+2.*etau2) ;
	}



	/** Equatorial radius of curvature M [m]
	* @param tau sine of the latitude
	* @return M = N*(1-e^2)/(1-e^2 sin^2 phi)
	*/
	public double curvM(final double tau)
	{
		return curvN(tau)*(1.-eccen*eccen)/( (1.+eccen*tau)*(1.-eccen*tau) ) ;
	}

	/** Derivative d M /d tau [m]
	* @param tau sine of the latitude
	* @return the derivative of curvM() with respect to the parameter tau.
	*/
	public double dMdtau(final double tau)
	{
		return 3.*curvM(tau)*eccen*eccen*tau/( (1.+eccen*tau)*(1.-eccen*tau) ) ;
	}

	/** second Derivative d^2 M /d tau^2 [m]
	* @param tau sine of the latitude
	* @return the second derivative of curvM() with respect to the parameter tau.
	*/
	public double d2Mdtau2(final double tau)
	{
		final double etau2 = eccen*eccen*tau*tau ;
		return 3.*curvM(tau)*Math.pow(eccen/(1.-etau2),2.)*(1.+4.*etau2) ;
	}

	/** third Derivative d^3 M /d tau^3 [m]
	* @param tau sine of the latitude
	* @return the third derivative of curvM() with respect to the parameter tau.
	* @since 2022-07-11
	*/
	public double d3Mdtau3(final double tau)
	{
		final double etau2 = eccen*eccen*tau*tau ;
		return 15.*tau*eccen*curvM(tau)*Math.pow(eccen/(1.-etau2),3.)*(3.+4.*etau2) ;
	}

	/** Gauss parameter E [m^2].
	* @param tau sine of the latitude
	* @return E  = (N+h)^2*cos^2 phi = (N-h)^2*(1-tau^2).
	*/
	double GaussE(final double tau)
	{
		return Math.pow(curvN(tau)+altit,2.)*(1.-tau*tau) ;
	}

	/** Derivative d E/ d tau [m^2]
	* @param tau sine of the latitude
	* @return the derivative of GaussE() with respect to the parameter tau
	*/
	public double dEdtau(final double tau)
	{
		final double Nh = curvN(tau)+altit ;
		final double dndt = dNdtau(tau) ;
		return -2.*Nh*( tau*Nh -(1.-tau*tau)*dndt) ;
	}


	/** Derivative d^2 E/ d tau^2 [m^2]
	* @param tau sine of the latitude
	* @return the 2nd derivative of GaussE() with respect to the parameter tau
	*/
	public double d2Edtau2(final double tau)
	{
		/* Use the Leibniz rule applied to the first derivative, which was -2*tau*(N+h)(M+h)
		* in Maple:
		* N := 'N' ;
		* E := (N(tau)+h)^2*(1-tau^2) ;
		* dEdtau := factor(diff(E,tau)) ;
		* d2Edtau2 := factor(diff(E,tau$2)) ;
		*/

		final double Nh = curvN(tau)+altit ;
		final double dndt = dNdtau(tau) ;
		final double dndt2 = d2Ndtau2(tau) ;
		return 2.*(dndt*dndt+dndt2*Nh)*(1.-tau*tau) -2.*Nh*(4.*tau*dndt+Nh) ;
	}

	/** Derivative d^3 E/ d tau^3 [m^2]
	* @param tau sine of the latitude
	* @return the 3rd derivative of GaussE() with respect to the parameter tau
	* @since 2022-07-21
	*/
	public double d3Edtau3(final double tau)
	{
		/* Use the Leibniz rule applied to the first derivative, which was -2*tau*(N+h)(M+h)
		* in Maple:
		* N := 'N' ;
		* E := (N(tau)+h)^2*(1-tau^2) ;
		* dEdtau := factor(diff(E,tau)) ;
		* d2Edtau2 := factor(diff(E,tau$2)) ;
		* d3Edtau3 := factor(diff(E,tau$3)) ;
		*/

		final double Nh = curvN(tau)+altit ;
		final double dndt = dNdtau(tau) ;
		final double dndt2 = d2Ndtau2(tau) ;
		final double dndt3 = d3Ndtau3(tau) ;
		return 2.*(3.*dndt*dndt2+dndt3*Nh)*(1.-tau*tau) -12.*((dndt*dndt+dndt2*Nh)*tau+dndt*Nh) ;
	}

	/** Gauss parameter G [m^2].
	* @param tau sine of the latitude
	* @return G = (M+h)^2 
	* @since 2008-04-22
	*/
	double GaussG(final double tau)
	{
		return Math.pow(curvM(tau)+altit,2.) ;
	}



	/** Derivative d tau/d lambda.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return absolute value of the derivative
	*    This means the sign factor is ambiguous
	*/
	double dtaudlambda(double tau, double c3)
	{
		/* treat the factors (N+h)^2*(1-tau^2) and the sqrt(..)/(h+M) separately */
		return dtauds(tau,c3)* dsdlambda(tau,c3) ;
	}

	/** Derivative d s/d lambda.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return the derivative of the path length E/c3
	*/
	double dsdlambda(double tau, double c3)
	{
		return GaussE(tau)/c3 ;
	}

	/** Discriminant under the square root of d tau / ds.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return 1-tau^2-(c3/(N+h))^2.
	*/
	double discrT(final double tau, final double c3)
	{
		/* N+altitude */
		final double Nh = curvN(tau)+altit ;
		return 1.-tau*tau-Math.pow(c3/Nh,2.) ;
	}

	/** Derivative of T with respect to tau.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return derivative of discrT() with respect to tau
	*/
	double dTdtau(final double tau, final double c3)
	{
		final double N = curvN(tau) ;
		final double Nh = N+altit ;
		final double dndt = dNdtau(tau) ;
		return -2*tau + 2.*c3*c3*dndt/Math.pow(Nh,3.) ;
	}

	/** Second derivative of T with respect to tau.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return the second derivative of discrT() with respect to tau
	*/
	double d2Tdtau2(final double tau, final double c3)
	{
		final double N = curvN(tau) ;
		final double Nh = N+altit ;
		final double dndt = dNdtau(tau) ;
		final double dndt2 = d2Ndtau2(tau) ;

		return -2. +2.*c3*c3*(dndt*dndt+dndt2*Nh)/Math.pow(Nh,4.) ;
	}

	/** Second 3rd of T with respect to tau.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return the third derivative of discrT() with respect to tau
	* @since 2022-07-26
	*/
	double d3Tdtau3(final double tau, final double c3)
	{
		final double N = curvN(tau) ;
		final double Nh = N+altit ;
		final double dndt = dNdtau(tau) ;
		final double dndt2 = d2Ndtau2(tau) ;
		final double dndt3 = d3Ndtau3(tau) ;

		return 2.*c3*c3*( 12.*Math.pow(dndt,3) -9.*dndt*dndt2*Nh + dndt3*Nh*Nh)/Math.pow(Nh,5.) ;
	}

	/** Derivative d tau/d s [1/m].
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return absolute value of the derivative
	*/
	double dtauds(double tau, double c3)
	{
		final double T = discrT(tau,c3) ;
		return (T >0.) ? Math.sqrt(T)/(altit+curvM(tau)) : 0. ;
	}

	/** Second derivative d^2 tau/d lambda^2.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return value of the derivative, without sign ambiguity.
	*/
	double d2taudlambda2(double tau, double c3)
	{
		/* The array contains values of E = (N+h)^2*(1-tau^2), 
		* sqrt(T) and 1/(h+M) in the components facto[][0],
		* and their first derivatives with respect to tau in facto[][1].
		*/
		double[][] facto = new double[3][2] ;

		facto[0][0] = GaussE(tau) ;
		/* sign in front is ambiguous (north direction)
		*/
		facto[1][0] = Math.sqrt(discrT(tau,c3) ) ;
		facto[2][0] = 1./( curvM(tau)+altit) ;

		facto[0][1] = dEdtau(tau) ;
		/* derivative of square root is one half of the inverse multiplied by interior derivative
		* sign again ambiguous
		*/
		facto[1][1] = dTdtau(tau,c3)/(2.*facto[1][0]) ;
		/* derivative of 1/(h+M) is negative of its square multiplied by interior derivative
		*/
		facto[2][1] = -dMdtau(tau)*facto[2][0]*facto[2][0] ;

		/* The Leibniz rule of derivatives is applied to collect the derivative of
		* the product of facto[i][0], i=0..2.
		* Overall the sign is ambiguous (factor for north direction)
		*/
		final double resul = facto[0][1]*facto[1][0]*facto[2][0] 
				+facto[0][0]*facto[1][1]*facto[2][0]
				+facto[0][0]*facto[1][0]*facto[2][1] ;

		/* d^2tau/dlambda^2 = d(E*sqrt(T)/(h+M)/dlambda/c3.
		* d(E*sqrt(T)/(h+M)/dtau * dtau/dlambda /c3.
		* resul contains so far the derivative (d/dtau) (d tau/d lambda), without
		* the c3 in the denominator. Postmultiply with d tau/ d lambda to generate
		* the d^2 tau/ d lambda^2.
		* The two sign ambiguities in the factors cancel.
		*/
		return dtaudlambda(tau,c3)*resul/c3 ;
	}

	/** Third derivative d^3 tau/d lambda^3.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return value of the 2nd derivative
	*   The return value needs to be multiplied with the ambiguous sign factor.
	*/
	double d3taudlambda3(double tau, double c3)
	{
		final double T = discrT(tau,c3) ;

		/* Faa di Bruno formula:
		* d^3 tau/d lambda^3 = (d^2tau/d lambda^2)* (d/dtau) (dtau/dlambda)+ (dtau/dlambda)^2* (d^2/dtau^2) (dtau/dlambda
		*/
		/* The array contains values of E, sqrt(T) and 1/(h+M) in the components [][0],
		* and their first derivatives with respect to tau in [][1], 2nd derivatives in [][2].
		* So facto[0][0]*facto[1][0]*facto[2][0] /c3 = dtau/dlambda
		*/
		double[][] facto = new double[3][3] ;

		facto[0][0] = GaussE(tau) ;
		/* this with the ambiguous sign of the north factor
		*/
		facto[1][0] = Math.sqrt(T) ;
		facto[2][0] = 1./( curvM(tau)+altit) ;

		facto[0][1] = dEdtau(tau) ;
		/* derivative of square root is one half of the inverse multiplied by interior derivative
		* Again ambiguous sign factor.
		*/
		final double Tprime = dTdtau(tau,c3) ;
		facto[1][1] = Tprime/(2.*facto[1][0]) ;

		/* derivative of 1/(h+M) is negative of its square multiplied by interior derivative
		*/
		final double Mprime = dMdtau(tau) ;
		facto[2][1] = -Mprime*facto[2][0]*facto[2][0] ;

		facto[0][2] = d2Edtau2(tau) ;

		/* First derivative of sqrt(T) was dTdtau/(2*sqrt(T)). The 2nd derivative  therefore is
		* [ (d^2/dtau^2) T -(d T/d tau)^2/(2T)]/[2sqrt(T)], which we store in facto[1][2].
		* Again the sign ambiguitiy here
		*/
		facto[1][2] = ( d2Tdtau2(tau,c3) -Tprime*Tprime/( 2.*T ) )/(2.*facto[1][0]) ;

		/* Second derivative of 1/(h+M). First one was -(dM/dtau)/(h+M)^2. Second one is
		/* -(d^2M/dtau^2)/(h+M)^2+2(dM/dtau)^2/(h+M)^3.
		*/
		facto[2][2] = ( 2.*Mprime*Mprime*facto[2][0]-d2Mdtau2(tau) )*facto[2][0]*facto[2][0] ;

		/* The value of (d/d tau) (d tau/d lambda). The implementation is not
		* tuned for quick evaluation, since the same value is calculated again in #d2taudlambda2.
		* Sign ambiguity in here because each product has it once.
		*/
		final double dtaudlambdadtau = ( facto[0][1]*facto[1][0]*facto[2][0] +facto[0][0]*facto[1][1]*facto[2][0]
				+facto[0][0]*facto[1][0]*facto[2][1] )/c3 ;

		/* the value of (d^2/dtau^2) (dtau/dlambda) with Leibniz rule, multinomial case
		* Sign ambiguity in here.
		*/
		final double d3taudlambdadtau2 = ( facto[0][2]*facto[1][0]*facto[2][0] +2.*facto[0][1]*facto[1][1]*facto[2][0]
				+2.*facto[0][1]*facto[1][0]*facto[2][1] +facto[0][0]*facto[1][2]*facto[2][0]
				+2.*facto[0][0]*facto[1][1]*facto[2][1] +facto[0][0]*facto[1][0]*facto[2][2] )/c3 ;

		/* Faa di Bruno rule of derivatives is applied to collect the derivative
		* (d^2/dlambda^2) dtau/dlambda 
		* = (d^2 tau/dlambda^2)*(d/dtau) (d tau/d lambda)+(d tau/d lambda)^2* (d^2/d tau^2) (d tau/d lambda)
		* In each of the two terms there is one factor with the ambiguous sign,
		* so the result has the ambiguous sign.
		*/
		return d2taudlambda2(tau,c3)*dtaudlambdadtau + Math.pow(dtaudlambda(tau,c3),2.)* d3taudlambdadtau2;
	}

	/** 4th derivative d^4 tau/d lambda^4.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return value of the 3rd derivative
	* @since 2022-07-26
	*/
	double d4taudlambda4(double tau, double c3)
	{
		final double T = discrT(tau,c3) ;

		/* Faa di Bruno formula:
		* d^4 tau/d lambda^4 = (d^2tau/d lambda^2)* (d/dtau) (dtau/dlambda)+ (dtau/dlambda)^2* (d^2/dtau^2) (dtau/dlambda

		*/
		/* The array contains values of E, sqrt(T) and 1/(h+M) in the components [][0],
		* so dtau/dlabmda = facto[0][0]*facto[1][0]*facto[2][0/c3
		* and their first derivatives with respect to tau in [][1], 2nd derivatives in [][2], 3r din [][3].
		* So facto[0][0]*facto[1][0]*facto[2][0] /c3 = dtau/dlambda
		*/
		double[][] facto = new double[3][4] ;

		facto[0][0] = GaussE(tau) ;
		/* this with the ambiguous sign of the north factor
		*/
		facto[1][0] = Math.sqrt(T) ;
		facto[2][0] = 1./( curvM(tau)+altit) ;

		facto[0][1] = dEdtau(tau) ;
		/* derivative of square root is one half of the inverse multiplied by interior derivative
		* Again ambiguous sign factor.
		*/
		final double Tprime = dTdtau(tau,c3) ;
		facto[1][1] = Tprime/(2.*facto[1][0]) ;

		/* derivative of 1/(h+M) is negative of its square multiplied by interior derivative
		*/
		final double Mprime = dMdtau(tau) ;
		facto[2][1] = -Mprime*facto[2][0]*facto[2][0] ;

		facto[0][2] = d2Edtau2(tau) ;

		/* First derivative of sqrt(T) was dTdtau/(2*sqrt(T)). The 2nd derivative  therefore is
		* [ (d^2/dtau^2) T -(d T/d tau)^2/(2T)]/[2sqrt(T)], which we store in facto[1][2].
		* Again the sign ambiguitiy here
		*/
		final double T2prime = d2Tdtau2(tau,c3) ;
		facto[1][2] = ( T2prime -Tprime*Tprime/( 2.*T ) )/(2.*facto[1][0]) ;

		/* Second derivative of 1/(h+M). First one was -(dM/dtau)/(h+M)^2. Second one is
		/* -(d^2M/dtau^2)/(h+M)^2+2(dM/dtau)^2/(h+M)^3.
		*/
		final double M2prime = d2Mdtau2(tau) ;
		facto[2][2] = ( 2.*Mprime*Mprime*facto[2][0]-M2prime )*facto[2][0]*facto[2][0] ;

		facto[0][3] = d3Edtau3(tau) ;
		/* The 3rd derivative  of sqrt(T).
		* ( 3/8*(dT/dtau)^3/T^2 -3/4*dT/dtau * d^2T/dtau^2/T +1/2 d^3T/dtau^3 )/sqrt(T) .
		* Again the sign ambiguitiy here
		*/
		facto[1][3] = (3./8*Math.pow(Tprime,3.)/(T*T) -3./4.*Tprime *T2prime /T +1./2.* d3Tdtau3(tau,c3)) /facto[1][0] ;

		/* Third derivative of 1/(h+M).
		*/
		facto[2][3] = ( 6.*(-Math.pow(Mprime,3.)*facto[2][0] +Mprime*M2prime)*facto[2][0] -d3Mdtau3(tau) )*facto[2][0]*facto[2][0] ;

		/* The value of (d/d tau) (d tau/d lambda). The implementation is not
		* tuned for quick evaluation, since the same value is calculated again in #d2taudlambda2.
		* Sign ambiguity in here because each product has it once.
		*/
		final double dtaudlambdadtau = ( facto[0][1]*facto[1][0]*facto[2][0] +facto[0][0]*facto[1][1]*facto[2][0]
				+facto[0][0]*facto[1][0]*facto[2][1] )/c3 ;

		/* the value of (d^2/dtau^2) (dtau/dlambda) with Leibniz rule, multinomial case
		* Sign ambiguity in here because each product has it once.
		*/
		final double d3taudlambdadtau2 = ( facto[0][2]*facto[1][0]*facto[2][0] +2.*facto[0][1]*facto[1][1]*facto[2][0]
				+2.*facto[0][1]*facto[1][0]*facto[2][1] +facto[0][0]*facto[1][2]*facto[2][0]
				+2.*facto[0][0]*facto[1][1]*facto[2][1] +facto[0][0]*facto[1][0]*facto[2][2] )/c3 ;

		/* the value of (d^3/dtau^3) (dtau/dlambda) where dtau/dlambda = E*sqrt(T)/(M+h)/c3, multinomial case
		* Sign ambiguity in here because each product has it once.
		*/
		final double d4taudlambdadtau3 = ( facto[0][3]*facto[1][0]*facto[2][0] +3.*facto[0][2]*facto[1][1]*facto[2][0]
				+3.*facto[0][2]*facto[1][0]*facto[2][1] 
				+3.*facto[0][1]*facto[1][2]*facto[2][0] 
				+6.*facto[0][1]*facto[1][1]*facto[2][1] 
				+3.*facto[0][1]*facto[1][0]*facto[2][2] +facto[0][0]*facto[1][3]*facto[2][0]
				+3.*facto[0][0]*facto[1][2]*facto[2][1] 
				+3.*facto[0][0]*facto[1][1]*facto[2][2] 
				+facto[0][0]*facto[1][0]*facto[2][3] )/c3 ;

		/* Faa di Bruno rule of derivatives is applied to collect the derivative
		* (d^3/dlambda^3) dtau/dlambda 
		* = (d^3 /d tau^3)*(dtau/dlambda) * (d tau/d lambda)^3
		*    + 3* (d^2 /d tau^2)*(dtau/dlambda) * (d tau/d lambda) * (d^2 tau/dlambda^2)
		*    + (d /d tau)*(dtau/dlambda) * (d^3 tau/d lambda^3)
		* In each of the terms there are factors with the ambiguous sign which cancel.
		* so the result has no ambiguous sign.
		*/
		final double dtdl = facto[0][0]*facto[1][0]*facto[2][0]/c3 ;
		return 
			Math.pow(dtdl,3.) * d4taudlambdadtau3 
			+3.*d3taudlambdadtau2 *dtdl *d2taudlambda2(tau,c3) 
			+ dtaudlambdadtau*  d3taudlambda3(tau,c3) ;
	}

	/** Second derivative d^2 s/d lambda^2 = (d/d lambda) (E/c3).
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return dtau/dlambda * dE/dtau /c3 via chain rule
	*  This result needs to be postmultiplied with the ambiguous sign.
	*/
	double d2sdlambda2(double tau, double c3)
	{
		/* dEdtau = the derivative (d/dtau) (d s/d lambda), without
		* the c3 in the denominator. Postmultiply with d tau/ d lambda to compute
		* d^2 s/ d lambda^2.
		* Since the sign ambiguity is in dtaudlambda() only, the ambiguity is also in the result.
		*/
		return dtaudlambda(tau,c3)*dEdtau(tau)/c3 ;
	}

	/** Third derivative d^3 s /d lambda ^3.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return d^2 s/d lambda^2 (E/c3) = 1/c3 [ d^2E/dtau^2 * (dtau/dlambda)^2 + dE/dtau * d^2tau/dlambda^2].
	* There is no sign factor ambiguity in the result.
	* @since 2022-07-20
	*/
	double d3sdlambda3(double tau, double c3)
	{
		/* ds/dlambda = E/c3.
		* d^2s/dlambda^2 = dE/dtau*d tau/dlambda/c3 as implemented in ds2dlambda2().
		* d^3s/dlambda^3 = { [dtau/dlambda]^2* (d2E/dtau^2) + (dE/dtau)*(d^2tau/dlambda^2)}/c3 computed here.
		*/
		final double dedt = dEdtau(tau) ;
		final double d2edt2 = d2Edtau2(tau) ;
		final double dtdl = dtaudlambda(tau,c3) ; // ambiguous sign factor here
		final double d2tdl2 = d2taudlambda2(tau,c3) ;
		/* ambiguous sign factor only in squares to cancel
		*/
		return ( dtdl*dtdl*d2edt2 + dedt*d2tdl2)/c3 ;
	}

	/** Fourth derivative d^4 s /d lambda ^4.
	* @param tau sine of the latitude
	* @param c3 the constant c3 along one individual trajectory
	* @return d^3 s/d lambda^3 (E/c3) = 1/c3 [ d^3E/dtau^3 * (dtau/dlambda)^3 + 3*d^2E/dtau^2*dtau/dlambda* d^2tau/dlambda^2
	*              +dE/dtau* (d^3tau/dlambda^3)].
	*  This result needs to be postmultiplied with the ambiguous sign.
	* @since 2022-07-21
	*/
	double d4sdlambda4(double tau, double c3)
	{
		final double dedt = dEdtau(tau) ;
		final double d2edt2 = d2Edtau2(tau) ;
		final double d3edt3 = d3Edtau3(tau) ;
		final double dtdl = dtaudlambda(tau,c3) ;  // ambiguous sign
		final double d2tdl2 = d2taudlambda2(tau,c3) ;
		final double d3tdl3 = d3taudlambda3(tau,c3) ; // ambiguous sign
		return ( d3edt3 *Math.pow(dtdl,3) + 3.*d2edt2*dtdl*d2tdl2 + dedt*d3tdl3)/c3 ;
	}
	

	/** Spherical approximation to parameter c3
	* @param phi the latitudes at start and end [rad]
	* @param lambd the longitudes at start and end [rad]
	* @return the parameter c3 obtained from the spherical approximation.
	*/
	double c3Sphere(final double[] phi, final double lambd[])
	{
		/* cosine of the angle Z */
		final double cosZ = Math.sin(phi[0])*Math.sin(phi[1])
			+Math.cos(phi[0])*Math.cos(phi[1])*Math.cos(lambd[1]-lambd[0]) ;

		return (altit+rho_equat)*Math.cos(phi[0])*Math.cos(phi[1])*Math.sin(lambd[1]-lambd[0])/Math.sqrt(1.-cosZ*cosZ) ;
	}

	/** Approximate sign d tau / ds
	* @param phi the latitudes at start and end [rad]
	* @param lambd the longitudes at start and end [rad]
	* @return the sign of the square root of the preprint, as obtained from
	*   the spherical approximation.
	*/
	double dtaudsSignum(final double[] phi, final double lambd[])
	{
		/* cosine of the angle Z */
		final double cosZ = Math.sin(phi[0])*Math.sin(phi[1])
			+Math.cos(phi[0])*Math.cos(phi[1])*Math.cos(lambd[1]-lambd[0]) ;
		return Math.signum(Math.sin(phi[1])-Math.sin(phi[0])*cosZ) ;
	}

	/** Adjust longitude of the final point.
	* @param lambd the longitudes at start and end [rad]
	*  The value of lambd[1] is adjusted to the range lambd[0]+-pi to ensure that the
	*  trajectory choses a path along the correct hemisphere.
	*/
	static void adjLambdaEnd(double lambd[])
	{
		final double dl = lambd[1]-lambd[0] ;
		if ( Math.abs( dl+2.*Math.PI) < Math.abs(dl) ) 
			lambd[1] += 2.*Math.PI ;
		if ( Math.abs( dl-2.*Math.PI) < Math.abs(dl) ) 
			lambd[1] -= 2.*Math.PI ;
	}

	/** Nautical course in the local oblique horizontal [rad]
	* @param tau sine of the latitude
	* @param c3 the directional parameter of the solution to the inverse problem [m]
	* @param north sign of the square root, +1 or -1
	* @return the direction angle (North over East) in the local oblique tangential plane [rad]
	*/
	double nautAngle(final double tau, final double c3, final double north)
	{
		/* sinkappa and coskappa are the sine and cosine of the angle multiplied by
		* a common positive factor, which retains the correct quadrant of the solution.
		*/
		final double sinkappa = c3/(curvN(tau)+altit) ;
		final double T= discrT(tau,c3) ;
		double coskappa = (T>0.) ? north* Math.sqrt(T) : 0. ;
		return Math.atan2(sinkappa,coskappa) ;
	}


	/** Compute one trajectory over the lambda interval, assuming c3 given.
	* @param phi start and (target) value of the geodetic latitude [rad]
	* @param lambd start and end value of the longitude [rad]
	* @param c3 fixed parameter of c3
	* @param Nsampl number of steps into which the interval lambd[0]-lambd[1] is divided
	* @param usampl if positive, each usampl'th point of the result is printed
	* @param useRad one value of the AngleUnit to indicate which units are preferred for angles
	* @param taylOrd the order of the Taylor approximation in the FEM, must be 2 or 3.
	* @param out
	* @param fsep The field separater (usually a single blank) between the columns in the output lines
	* @return the overshooting of the value of tau versus the sine of phi[1] [rad]
	*/
	double tauShoot(final double[] phi, final double lambd[], final double c3, final int Nsampl, final int usampl,
		final int useRad, final int taylOrd, PrintStream out, final String fsep)
	{
		/* step width in the longitudes, including a sign */
		final double dlam = (lambd[1]-lambd[0])/Nsampl ;

		/* current value of tau = sin(phi), initialized with the value at the start */
		double tau = Math.sin(phi[0]) ;

		/* current value of s, the length along the line, initialized with the value at the start */
		double s = 0. ;

		/* the sign which selects a N or a S route. +1 or -1 */
		double north = dtaudsSignum(phi,lambd) ;


		if ( usampl > 0)
			snapShot(lambd[0], tau, useRad, north, c3, s, fsep, out ) ;

		/* loop over the finite elements */
		for(int i=0; i < Nsampl; i++)
		{
			double deriv1,deriv2,lamFlat  ;
			switch ( method )
			{
			case PRED3 :
			default :
				/* in each of the elements, a 2nd order Taylor approximation
				* for dtau/ds is applied
				*/
				deriv1 = north*dtaudlambda(tau,c3) ;
	
				/* in deriv2 the 'north' factor appears twice and cancels */
				deriv2 = d2taudlambda2(tau,c3) ;
	
				/* if desired the 3rd and 4th taylor orders
				* are added.
				*/
				double deriv3 = (taylOrd >= 3) ? north*d3taudlambda3(tau,c3) : 0.;
				double deriv4 = (taylOrd >= 4) ? d4taudlambda4(tau,c3) : 0.;
	
				/* Taylor extrapolation. Current value +(df/dx)*delta+(1/2)(d^2/dx^2)*delta^2
				* +(1/6)*(d^3/dx^3)*delta^3+1/24 d^4/dx3*delta^4
				* Update to the value at the right end of the interval.
				*/
				tau += dlam*(deriv1+dlam*(deriv2+dlam*(deriv3+dlam*deriv4/4.)/3.)/2. ) ;
	
				/* We may have passed by a maximum of the equatorial distance
				* and sense this by comparing the location of the extremum on the current parabolic
				* estimator for tau(lambda) with the current interval. Setting the derivative of the
				* Taylor estimator to zero,  (df/dx)+(d^2/dx^2)*(lambda-current lambda)=0, the
				* location of the extremum is -(df/dx)/( d^2f/dx^2) relative to the current lambda.
				*/
				lamFlat = -deriv1/deriv2 ;
	
				/* in each of the elements, a 3rd order Taylor approximation
				* for ds/dlambda is applied
				*/
				double deriv1s = dsdlambda(tau,c3) ;
				double deriv2s = north*d2sdlambda2(tau,c3) ;
				double deriv3s = (taylOrd >= 3) ? d3sdlambda3(tau,c3) : 0.;
				double deriv4s = (taylOrd >= 4) ? north*d4sdlambda4(tau,c3) : 0.;
	
				/* Update of the path length along the trajectory in the Taylor approximation 
				*/
				s += dlam*(deriv1s+dlam*(deriv2s+dlam*(deriv3s+dlam*deriv4s/4.)/3.)/2. ) ;

				break ;
			}

			if ( lamFlat/dlam >= 0. && lamFlat/dlam < 1.)
				north *= -1. ;

			if ( usampl > 0 )
				if ( i % usampl == 0 || i == Nsampl-1 )
				{
					/* longitude at right end of interval [rad] */
					final double longi = lambd[0]+(i+1)*dlam ;
					snapShot(longi, tau, useRad, north, c3, s, fsep, out ) ;
				}

		}

		/* tau now is the estimate of the final position; return the error 
		* in units of tau (i.e., sine of the latitude) 
		* For small errors, the sine equals the angle in radians, so multiplying
		* on earth with the 6370 km gives the miss in units of length.
		*/
		return tau-Math.sin(phi[1]) ;
	} /* tauShoot */

	/** a single line of output
	* @param longi Angle of longitude (radians)
	* @param tau sine of the angle of latitude
	* @param useRad The desired unit (degrees, radians, gons) in the output
	* @param north current heading (+1 north -1 south), sign of first derivative of sin(phi)
	* @param c3 Constant on the line of the trajectory
	* @param s Length along trajectory so far.
	* @param fsep String of the field/column seperation of outputs
	* @param out Stream to print the line to.
	*/
	private void snapShot(final double longi, final double tau, final int useRad, final double north,
			final double c3, final double s, final String fsep, PrintStream out )
	{
		double[] cart = getCartesian(tau, longi ) ;

		/* Print the x,y,z Cartesian coordinates as the first 3 columns per line */
		out.print(String.format("%16f%s%16f%s%16f",cart[0],fsep,cart[1],fsep,cart[2])) ;

		final double kappa = nautAngle(tau,c3,north) ;

		/* Print longitude, geodetic latitude, nautical angle as columns 4 to 6 */
		if ( useRad == AngleUnit.RAD )
			out.print(String.format("%s%16f%s%16f%s%16f",
				fsep, longi,fsep,Math.asin(tau), fsep ,kappa )) ;
		else if ( useRad == AngleUnit.DEG )
			out.print( String.format("%s%16f%s%16f%s%16f",
				fsep, Math.toDegrees(longi) ,
				fsep , Math.toDegrees(Math.asin(tau)),
				fsep,Math.toDegrees(kappa)) ) ;
		else
			out.print( String.format("%s%16f%s%16f%s%16f",
				fsep, 10.*Math.toDegrees(longi)/9., 
				fsep , 10.*Math.toDegrees(Math.asin(tau))/9.,
				fsep,10.*Math.toDegrees(kappa)/9.) ) ;

		/* Print length of partial trajectory so far in column 7 */
		out.print(String.format("%s%16f",fsep,s)) ;
		out.println("") ;
	} /*snapShot */


	/** Perform 4 iterations on adjusting the parameter c3.
	* @param phi the latitudes at start and end [rad]
	* @param lambd the longitudes at start and end [rad]
	* @param Nsampl the number of divisions of the longitude axis
	* @param usampl undersampling factor for the printout in the converged trajectory
	* @param useRad the unit of the angles which are reported
	* @param taylOrd the order of the Taylor expansion of the core integral, 2 or 3.
	* @param out The output stream for the numbers and lines
	* @param fsep The field separater in the columns of the output lines
	* @return a convergent to the parameter c3
	*/
	public double c3shoot(final double[] phi, final double lambd[],final int Nsampl, 
		final int usampl, final int useRad,
		final int taylOrd, PrintStream out, final String fsep)
	{

		/* For a parabolic (2nd order) approximation of the shooting
		* error (units of tau) use 3 abscissa and target missing parameters
		*/
		double[] err = new double[4] ;
		double[] c3spread = new double [4] ;

		/* start with the estimate from the spherical approximation, zero eccentricity */
		c3spread[0] = c3Sphere(phi,lambd) ;
		err[0] = tauShoot(phi,lambd,c3spread[0],Nsampl,-1,useRad,taylOrd,out,fsep) ;

		out.println("# c3 (spherical) "+c3spread[0]+" err "+err[0]) ;

		/* A stepping parameter for the variation */
		final double c3Delt = -c3spread[0]*0.005 ;

		c3spread[1] = c3spread[0]+c3Delt ;
		err[1] = tauShoot(phi,lambd,c3spread[1],Nsampl,-1,useRad,taylOrd,out,fsep) ;

		/* estimate of the 3rd c3 by a linear interpolation
		* between the previous 2 to get zero error. The ansatz is err=err[0]+(err[1]-err[0])/c3Delt*(c-c[0]) = 0,
		* where (err[1]-err[0])/c3Delt is the slope of the error curve, which is solved for c.
		*/
		c3spread[2] = c3spread[0]-c3Delt*err[0]/(err[1]-err[0]) ;
		err[2] = tauShoot(phi,lambd,c3spread[2],Nsampl,-1,useRad,taylOrd,out, fsep) ;
		out.println("# c3 (linear extrapol) "+c3spread[2]+" err "+err[2]) ;

		/* Lagrange quadratic interpolation between (c3spred[0],err[0]), (c3spread[1],err[1])
		* and (c3srepad[2],err[2]): err = eofCinter[0]+eofCinter[1]*c3spread+eofCinter[2]*c3spread^2
		* up to a common factor which is omitted.
		*/
		double[] eofCinter = new double [3] ;
		eofCinter[0] = err[2]*c3spread[0]*c3spread[1]*(c3spread[0]-c3spread[1]) 
			+err[1]*c3spread[0]*c3spread[2]*(c3spread[2]-c3spread[0]) 
			+err[0]*c3spread[1]*c3spread[2]*(c3spread[1]-c3spread[2])  ;
		eofCinter[1] = err[2]*(Math.pow(c3spread[1],2.)-Math.pow(c3spread[0],2.)) 
			+ err[1]*(Math.pow(c3spread[0],2.)-Math.pow(c3spread[2],2.)) 
			+ err[0]*(Math.pow(c3spread[2],2.)-Math.pow(c3spread[1],2.))  ;
		eofCinter[2] = err[2]*(c3spread[0]-c3spread[1]) 
			+err[1]*(c3spread[2]-c3spread[0]) 
			+err[0]*(c3spread[1]-c3spread[2])  ;


		/* Set this quadratic to zero; normalize to monic polynomial */
		eofCinter[0] /= eofCinter[2] ;
		eofCinter[1] /= eofCinter[2] ;
		eofCinter[2] = Math.sqrt(0.25*Math.pow(eofCinter[1],2)-eofCinter[0]) ;

		/* From the two solutions take the one closer to the previous estimate */
		c3spread[3] = (c3spread[2]+0.5*eofCinter[1] > 0.) ? -0.5*eofCinter[1]+eofCinter[2] : -0.5*eofCinter[1]-eofCinter[2] ;
		err[3] = tauShoot(phi,lambd,c3spread[3],Nsampl,usampl,useRad,taylOrd,out, fsep) ;
		out.println("# c3 (quadratic extrapol) "+c3spread[3]+" err "+err[3]) ;

		return c3spread[3] ;
	} /* c3shoot */

	/** 
	* usage:
	* <tt>
	*    java Geod [-h altitude/m] [-s #longitude steps] [-u sfac] [-R equat radius/m] [-e eccent] [-r]
	*              [-g] [-2] phi1 lam1 phi2 lam2
	* </tt>
	* <br>
	* Command line parameters
	* <ul>
	* <li>
	* -h followed by a floating point number specifies the altitude of the
	*    trajectory above the ellipsoid. This is given in the same units as those of the
	*    parameter of the equatorial radius. The default is zero.
	* </li>
	* <li>
	* -s followed by an integer denotes the number of steps between the starting and
	*    final point of the trajectory in the finite element method. The default is 400.
	* </li>
	* <li>
	* -u followed by an integer specifies an undersampling factor for listing the
	*   parameters of the trajectory on standard output. The elements actually listed
	*   are given by the sampling steps divided by the undersampling factor.
	*   The default is 10.
	* </li>
	* <li>
	* -R followed by a floating point number defines the equatorial radius of
	*   the surface of the ellipsoid in the same units as the option for the altitude.
	*   The default is the WGS84 value.
	* </li>
	* <li>
	* -e followed by a floating point number defines the eccentricity of the
	*   surface of the ellipsoid.  The default is the WGS84 value.
	* </li>
	* <li>
	* -r without any additional number specifies that the four mandatory command
	*   line parameters are provided in units of radians. The default is degrees.
	* </li>
	* <li>
	* -g without any additional number specifies that the four mandatory command
	*   line parameters are provided in units of gons. The default is degrees.
	* </li>
	* <li>
	* -F with a string parameter specifies a field/column separator for the output.
	*   The default is a single ASCII blank.
	* </li>
	* </ul>
	* There are four mandatory parameters, the goedetic latitude and longitude
	* of the start of the trajectory, and the geodetic latitude and longitude of
	* the final point of the trajectory.
	* <br>
	* The standard output contains comment lines (starting with hashes) and
	* one line per point on the trajectory with the following columns (separated by blanks):
	* <ul>
	* <li>
	* The first three colums are the x, y and z Cartesian coordinate of the point in the
	*  same units as with the equatorial radius and altitude parameters.
	* </li>
	* <li>
	* Columns 4 and 5 are the longitude and geodetic latitude of the point
	* in the same units  (deg or rad) as the command line parameters.
	* </li>
	* <li>
	* Column 6 is the nautical angle in the local topocentric tangential plane
	* in the same units (deg or rad or gon) as the command line parameters.
	* </li>
	* <li>
	* Column 7 is the distance along the geodetic
	* in the same units as the command line parameters.
	* </li>
	* </ul>
	* <br>
	* Examples
	* <ul>
	* <li>
	* <tt>
	* java Geod -s 1000 -e 0.08227185417541244347812117 -R 6378206.4 8.973611111 -79.573333333333 21.435000000 -158.02583333
	* </tt>
	* computes the trajectory for the case from Panama to Hawaii by Paul D. Thomas,
	* J. Geophys. Res. vol 70 (1965) p 3331 in his Figure 3.
	* <li>
	* <tt>
	* java Geod -R 637838.799919243 -g -e 0.0815815883368028 54.262654 0 11.977469 115.959876 
	* </tt>
	* computes the trajectory for the case from Paris to Saigon by H. M. Dufour
	* in Bull. Geo. vol 32 (1953) p 26, with f=1/300, angles in gons.
	* </ul>
	* @since 2008-04-12
	* @since 2020-07-19 If args.length zero, start interactive console query of parameters
	*/
	public static void main(String[] args) throws Exception
	{
		/* default equatorial radius set to WGS84 */
		double rho = WGS84_RHO_E ;

		/* default eccentricity set to WGS84
		* that is 0.08195646813308029492885488 ;
		*/
		double e = Math.sqrt((2.-1./WGS84_FLAT)/WGS84_FLAT) ;

		/* default altitude above ellipsoid is zero */
		double h = 0. ;

		/* default number of elements */
		int Nsampl = 400 ;

		/* Default undersampling factor for the printed output.
		*/
		int usampl = 10 ;

		/* Default Taylor order in the FEM is 3.
		*/
		int taylOrd = 3 ;

		/* no defaults for the coordinates */
		double[] phi = new double[2] ;
		double[] lambd = new double [2] ;

		/* units of final angular arguments. */
		int useRad = AngleUnit.DEG ;

		String fsep = " " ;

		/* interactive? yes if no command line arguments.
		*/
		if ( args.length == 0 )
		{
			/* this will result to con = null if launched in the IceTea JNLP
			*/
			String nl = System.getProperty("line.separator");
			Console con = System.console();
                        /* Program dialog for input of parameters. */
                        con.printf(nl + "%s " + nl, "Main program for library 'Geoid'.");
                        con.printf("Usage: Geoid [-e eccentr] [-R equaroadiu] [-h altitude] [-s Nsamles] [-u printsmp] phi0deg lambda0deg phi1deg lambda1deg" + nl+nl);
                        con.printf("Eccentricity: Enter value or nothing to keep default [%f]" + nl, e);
                        String scon = con.readLine();
                        if (scon.length() > 0)
                                e = Double.parseDouble(scon);

                        con.printf("Equatorial radiu: Enter value or nothing to keep default  [%f]" + nl, rho);
                        scon = con.readLine();
                        if (scon.length() > 0)
                                rho = Double.parseDouble(scon);

                        con.printf("Altitude above ellipsoi: Enter value or nothing to keep default  [%f]" + nl, h);
                        scon = con.readLine();
                        if (scon.length() > 0)
                                h = Double.parseDouble(scon);

                        con.printf("Start latitude in degrees" + nl, "Enter value");
                        scon = con.readLine();
                        if (scon.length() > 0)
                                phi[0] = Double.parseDouble(scon);

                        con.printf("Start longitude in degrees" + nl, "Enter value");
                        scon = con.readLine();
                        if (scon.length() > 0)
                                lambd[0] = Double.parseDouble(scon);

                        con.printf("End latitude in degrees" + nl, "Enter value");
                        scon = con.readLine();
                        if (scon.length() > 0)
                                phi[1] = Double.parseDouble(scon);

                        con.printf("End longitude in degrees" + nl, "Enter value");
                        scon = con.readLine();
                        if (scon.length() > 0)
                                lambd[1] = Double.parseDouble(scon);

                        con.printf("Number sample points along trajctory ellipsoi: Enter value or nothing to keep default  [%d]" + nl, Nsampl);
                        scon = con.readLine();
                        if (scon.length() > 0)
                                Nsampl = Integer.parseInt(scon);

                        con.printf("Number sample points skipped printing outpu: Enter value or nothing to keep default  [%d]" + nl, usampl);
                        scon = con.readLine();
                        if (scon.length() > 0)
                                usampl = Integer.parseInt(scon);

                        con.printf("output field separator (default is a single blank)" + nl);
                        scon = con.readLine();
                        if (scon.length() > 0)
                                fsep = scon ;

			con.printf("Output columns Cartesian x, y and z (meter), latitude, longitude and course (degrees) distance (meter)"+ nl) ;

		}
		else
		{
			/* parse options and parameters
			*/
			for(int argc =0 ; argc < args.length; argc++)
			{
				if ( args[argc].compareTo("-h")  == 0)
					h = Double.parseDouble(args[++argc]) ;
				else if ( args[argc].compareTo("-s") == 0 )
					Nsampl = Integer.parseInt(args[++argc]) ;
				else if ( args[argc].compareTo("-u") == 0 )
					usampl = Integer.parseInt(args[++argc]) ;
				else if ( args[argc].compareTo("-R") ==0 )
					rho = Double.parseDouble(args[++argc]) ;
				else if ( args[argc].compareTo("-e") ==0 )
					e = Double.parseDouble(args[++argc]) ;
				else if ( args[argc].compareTo("-r") ==0 )
					useRad = AngleUnit.RAD ;
				else if ( args[argc].compareTo("-g") ==0 )
					useRad = AngleUnit.GON ;
				else if ( args[argc].compareTo("-2") == 0 )
					taylOrd = 2 ;
				else if ( args[argc].compareTo("-F") == 0 )
					fsep = args[++argc] ;
				else
				{
					phi[0] = Double.parseDouble(args[argc++]) ;
					lambd[0] = Double.parseDouble(args[argc++]) ;
					phi[1] = Double.parseDouble(args[argc++]) ;
					lambd[1] = Double.parseDouble(args[argc++]) ;
				}
			}
		}

		/* If user provided degrees or gons on the command line, convert to radians for further processing 
		* 400 gons are 360 degrees.
		*/
		switch( useRad)
		{
		case AngleUnit.DEG :
			for(int i=0 ; i < 2 ; i++)
			{
				phi[i] = Math.toRadians(phi[i]) ;
				lambd[i] = Math.toRadians(lambd[i]) ;
			}
			break ;
		case AngleUnit.GON :
			for(int i=0 ; i < 2 ; i++)
			{
				phi[i] = Math.toRadians(360.*phi[i]/400.) ;
				lambd[i] = Math.toRadians(360.*lambd[i]/400.) ;
			}
			break ;
		}

		/* normalize input such that the final longitude is on the same hemisphere */
		adjLambdaEnd(lambd) ;

		/* log the input parameters */
		System.out.println("# equat Radius "+ rho+", eccentricity "+e+", altitude "+h) ;
		System.out.println("# inverse flattening "+ 1./(1.-Math.sqrt(1.-e*e)) ) ;
		System.out.println("# start "+phi[0] + " rad, "+lambd[0]+" rad; end "+phi[1] + " rad, "+lambd[1]+" rad") ;
		switch( useRad)
		{
		case AngleUnit.DEG :
			System.out.println("# start "+Math.toDegrees(phi[0]) + " deg, "+ Math.toDegrees(lambd[0])
				+" deg; end "+Math.toDegrees(phi[1]) + " deg, "+Math.toDegrees(lambd[1])+" deg") ;
			break ;
		case AngleUnit.GON :
			System.out.println("# start "+10.*Math.toDegrees(phi[0])/9. + " gon, "+ 10.*Math.toDegrees(lambd[0])/9.
				+" gon; end "+10.*Math.toDegrees(phi[1])/9. + " gon, "+10.*Math.toDegrees(lambd[1])/9.+" gon") ;
		}
		System.out.println("# "+Nsampl + " elements, Taylor order " + taylOrd) ;

		/* define the shape of the ellipsoid */
		Geod g = new Geod(rho,e,h) ;

		/* Determine the main parameter of the bundle of geodesics through initial point to
		* solve the inverse problem, and print parameters along the trajectory
		* in the 4th iteration.
		*/
		g.c3shoot(phi,lambd,Nsampl,usampl,useRad,taylOrd, System.out,fsep) ;

	}
} /* Geod */


==> anc/org/nevec/rjm/GeodGUI.java <==
package org.nevec.rjm ;

import javax.swing.JTextField ;
import javax.swing.JTextArea ;
import javax.swing.JButton ;
import javax.swing.JFrame ;
import javax.swing.JPanel ;
import javax.swing.WindowConstants ;
import java.awt.GridBagLayout ;
import java.awt.FlowLayout ;
import java.awt.GridBagConstraints ;
import java.awt.event.ActionEvent ;
import java.awt.event.ActionListener ;
import java.awt.Font ;
import java.io.PrintStream ;
import java.io.OutputStream ;

/** Solution of the inverse problem of geodesy for biaxial ellipsoid.
* The inverse problem of geodesy is solved given the parameters of
* a biaxial ellipsoid (equatorial radius and eccentricity), a common
* altitude of a surface above the ellipsoid, and pairs of geodetic 
* coordinates (latitude, longitude) for a starting and a final point
* of a trajectory.
* <p>
*
* This class is a GUI that collects the main parameters of the
* problem, pushes them into a batch job by converting them
* to constructor arguments for the Geod class, and lets this
* class print the trajectories into an output field.
* In that respect the main purpose is to provide an way to
* interactive solutions with a JNLP framework.
*
* @since 2022-07-19
* @see preprint <a href="http://arxiv.org/abs/0711.0642">Geodetic line at constant altitude above the Ellipsoid</a>,
*    arXiv:0711.0642 [math.MG]
* @author Richard J. Mathar
*/
class GeodGUI implements ActionListener
{
	static final String COMPUTE = " Compute!" ;
	/** The master window of the interactive session
	*/
	JFrame fram ;
	JPanel mainpanel ;

	/** The button to be pressed to start the numerical integration
	*/
	JButton comp ;

	/** input field for eccentricity
	*/
	JTextField eccJ ;

	/** input field for semimajor radius
	*/
	JTextField RJ ;

	/** input field for signed distance to surface
	*/
	JTextField hJ ;

	/** input field for latitude start point
	*/
	JTextField phi0J ;
	/** input field for longitude start point
	*/
	JTextField lam0J ;
	/** input field for latitude final point
	*/
	JTextField phi1J ;
	/** input field for longitude final point
	*/
	JTextField lam1J ;

	/** Number of samples of the finite element meethod of solving the diff equation
	*/
	JTextField NsampJ ;

	/** Undersampling factor of printing the elements of the Nsamples
	*/
	JTextField usampJ ;

	/** The lines of the subsampled output
	*/
	JTextArea outJ ;

	/** The field separator for columns in the output
	*/
	JTextField sepJ ;



	/** Equatorial radius in meters.
	*/
	double rho_equat ;

	/** Eccentricity.
	* For the Earth of the order of 0.08.
	*/
	double eccen ;

	/** Altitude of the inverse problem above the ellipsoid.
	* Value equals 0 on the ellipsoid surface. May have both signs.
	* Measured in the same units as Geod::rho_equat.
	*/
	double altit ;


	/** Constructor.
	* Sets defaults for the input fields equivalent to WGS84 Earth paramters
	* and start and finish point set to New York and Paris.
	* @param rho equatorial radius [m]
	* @param e eccentricity
	* @param h altitude above the reference ellipsoid [m]
	* @todo catch error conditions of e>=1, rho<0 or h< polar radius.
	*/
	public GeodGUI(double rho, double e, double h)
	{
		rho_equat = rho ;
		eccen = e ;
		altit = h ;

		fram =new JFrame(getClass().getName()) ;
		eccJ = new JTextField(""+eccen,16) ;
		eccJ.setToolTipText("eccentriciy") ;
		eccJ.setEditable(true) ;

		RJ = new JTextField(""+rho_equat,16) ;
		RJ.setToolTipText("equatorial (semimajor) radius (meter), positive ") ;
		RJ.setEditable(true) ;

		hJ = new JTextField(""+altit,18) ;
		hJ.setToolTipText("signed altitude above ellipsoid (meter)") ;
		hJ.setEditable(true) ;

		phi0J = new JTextField("40.6909",16) ;
		phi0J.setToolTipText("Start geodetic latitude (degrees) N=positive") ;
		phi0J.setEditable(true) ;

		lam0J = new JTextField("-74.0486",16) ;
		lam0J.setToolTipText("Start geodetic longitude (degrees, E=positive)") ;
		lam0J.setEditable(true) ;

		phi1J = new JTextField("48.85826",16) ;
		phi1J.setToolTipText("Final geodetic latitude (degrees) N=positive") ;
		phi1J.setEditable(true) ;

		lam1J = new JTextField("2.29365",16) ;
		lam1J.setToolTipText("Final geodetic longitude (degrees, E=positive)") ;
		lam1J.setEditable(true) ;

		NsampJ = new JTextField("400",6) ;
		NsampJ.setToolTipText("Number of samples along path for numerical computation") ;
		NsampJ.setEditable(true) ;

		usampJ = new JTextField("10",5) ;
		usampJ.setToolTipText("Subsampling factor of samples for a single intermediate output, >=1") ;
		usampJ.setEditable(true) ;

		sepJ = new JTextField(" ",2) ;
		sepJ.setToolTipText("Field separator String") ;
		sepJ.setEditable(true) ;

		/* Install and Activate the "Compute" button
		*/
		comp= new JButton(COMPUTE) ;
		comp.setEnabled(true) ;
		comp.setActionCommand(COMPUTE) ;
		comp.addActionListener(this) ;

		outJ = new JTextArea("",50,120) ;
		Font f = new Font(Font.MONOSPACED,Font.PLAIN,11) ;
		outJ.setFont(f) ;


		mainpanel = new JPanel(new FlowLayout(FlowLayout.CENTER,5,1)) ;

		mainpanel.add(phi0J) ;
		mainpanel.add(lam0J) ;
		mainpanel.add(phi1J) ;
		mainpanel.add(lam1J) ;
		mainpanel.add(eccJ) ;
		mainpanel.add(RJ) ;
		mainpanel.add(hJ) ;
		mainpanel.add(NsampJ) ;
		mainpanel.add(usampJ) ;
		mainpanel.add(sepJ) ;

		mainpanel.add(comp) ;

		mainpanel.add(outJ) ;

		fram.getContentPane().add(mainpanel) ;

		fram.pack() ;
		fram.setVisible(true) ;
		fram.setDefaultCloseOperation(WindowConstants.EXIT_ON_CLOSE) ;
	} /* ctor */

	/** a helper class to redirect the standard output into the text area
	* @since 2022-07-20
	*/
	class redirOStream extends PrintStream
	{
		redirOStream(OutputStream os)
		{
			super(os) ;
		}

		public void print(String s)
		{
			outJ.append(s) ;
		}

		public void println(String s)
		{
			outJ.append(s+System.getProperty("line.separator")) ;
		}
	} /* redirOStream */

        /**
        * @parameter eve the information on which button had been pressed in the GUI
        */
        public void actionPerformed(ActionEvent eve)
        {
                String cmd = eve.getActionCommand() ;
                if ( cmd == COMPUTE )
                {

			String[] batch = new String[16] ;
			int f=0 ;
			batch[f++] = "-e" ;
			batch[f++] = eccJ.getText() ;
			batch[f++] = "-s" ;
			batch[f++] = NsampJ.getText() ;
			batch[f++] = "-u" ;
			batch[f++] = usampJ.getText() ;
			batch[f++] = "-R" ;
			batch[f++] = RJ.getText() ;
			batch[f++] = "-h" ;
			batch[f++] = hJ.getText() ;
			if ( sepJ.getText().length() > 0 && sepJ.getText() != " ")
			{
				batch[f++] = "-F" ;
				batch[f++] = sepJ.getText() ;
			}
			batch[f++] = phi0J.getText() ;
			batch[f++] = lam0J.getText() ;
			batch[f++] = phi1J.getText() ;
			batch[f++] = lam1J.getText() ;

			final double rho = Double.parseDouble(RJ.getText()) ;
			final double e = Double.parseDouble(eccJ.getText()) ;
			final double h = Double.parseDouble(hJ.getText()) ;
			Geod g = new Geod(rho,e,h) ;

			double [] phi = new double[2] ;
			phi[0] = Math.toRadians(Double.parseDouble(phi0J.getText())) ;
			phi[1] = Math.toRadians(Double.parseDouble(phi1J.getText())) ;
			double [] lambd = new double[2] ;
			lambd[0] = Math.toRadians(Double.parseDouble(lam0J.getText())) ;
			lambd[1] = Math.toRadians(Double.parseDouble(lam1J.getText())) ;

			final String fsep = sepJ.getText() ;
			final int Nsampl = Integer.parseInt(NsampJ.getText()) ;
			final int usampl = Integer.parseInt(usampJ.getText()) ;

			/* erase any previous output in the visible section
			*/
			outJ.setText(null) ;

			/* as the taylor order insert 4 as a sort of upper estimate.
			* The actual maximum order of the solver is defined internally
			* and may be smaller
			*/

			g.c3shoot(phi,lambd,Nsampl,usampl,Geod.AngleUnit.DEG,4, new redirOStream(System.out),fsep) ;

                }
        } /* actionPerformed */

	/** 
	* usage:
	* <tt>
	*    java GeodGUI 
	* </tt>
	* <br>
	* @since 2020-07-19
	*/
	public static void main(String[] args) throws Exception
	{
		/* default equatorial radius set to WGS84 */
		double rho = Geod.WGS84_RHO_E ;

		/* default eccentricity set to WGS84
		* that is 0.08195646813308029492885488 ;
		*/
		double e = Math.sqrt((2.-1./Geod.WGS84_FLAT)/Geod.WGS84_FLAT) ;

		/* default altitude above ellipsoid is zero */
		double h = 0. ;




		GeodGUI gui = new GeodGUI(rho,e,h) ;

	}
} /* GeoidGUI */


==> anc/org/nevec/rjm/Manifest.txt <==
Main-Class: org.nevec.rjm.Geod
Specification-Vendor: Richard J. Mathar
Permissions: all-permissions
Codebase: *
Application-Library-Allowable-Codebase: *


